Bethe-Salpeter amplitudes of Upsilons

Based on lattice non-relativistic QCD (NRQCD) studies we present results for Bethe-Salpeter amplitudes for $\Upsilon(1S)$, $\Upsilon(2S)$ and $\Upsilon(3S)$ in vacuum as well as in quark-gluon plasma. Our study is based on 2+1 flavor $48^3 \times 12$ lattices generated using the Highly Improved Staggered Quark (HISQ) action and with a pion mass of $161$ MeV. At zero temperature the Bethe-Salpeter amplitudes follow the expectations based on non-relativistic potential models. At non-zero temperatures, the interpretation of Bethe-Salpeter amplitudes turns out to be more nuanced, but consistent with our previous lattice QCD study of excited Upsilons in quark-gluon plasma.

==> anc/BS0.plt <==
#Fig. 1
set size 0.9,1.0
set pointsize 2
set term x11
set xr [0.04:1.5]
set yr [-2:2.7]
set label "r [fm]" at 1.3,-1.75
set label "r {/Symbol f}_{/Symbol a}(r)" at 0.047,2.4
set key samplen 0.6
set key spacing 1.4
set mxtics
set mytics
plo 'Ups1.dat' u 1:2:3 t "{/Symbol U}(1S)" w e lc "red" pt 5
rep 'Ups1_init.dat' u 1:2  not w p lc "red" pt 4
rep 'Ups2.dat' u 1:2:3 t "{/Symbol U}(2S)" w e lc "blue" pt 7
rep 'Ups2_init.dat' u 1:2  not w p lc "blue" pt 6
rep 'Ups3.dat' u 1:2:3 t "{/Symbol U}(3S)" w e lc "dark-green" pt 9
rep 'Ups3_init.dat' u 1:2  not w p lc "dark-green" pt 8
pause -1
set term post eps enh color 24
set out "BS0.eps"
rep


==> anc/BS151.plt <==
#Fig. 9
set size 0.9,1.0
set pointsize 2
set term x11
set xr [0.04:1.5]
set yr [-2:2.7]
set label "r [fm]" at 1.3,-1.75
set label "r {/Symbol f}_{/Symbol a}(r)" at 0.047,2.4
set key samplen 0.6
set key spacing 1.4
set mxtics
set mytics
plo 'Ups1_tau065.dat' u 1:2:3 t "{/Symbol U}(1S)" w e lc "red" pt 5
rep 'Ups1_tau065_T151.dat' u 1:2:3  not w e lc "red" pt 4
rep 'Ups2_tau065.dat' u 1:2:3 t "{/Symbol U}(2S)" w e lc "blue" pt 7
rep 'Ups2_tau065_T151.dat' u 1:2:3  not w e lc "blue" pt 6
rep 'Ups3_tau065.dat' u 1:2:3 t "{/Symbol U}(3S)" w e lc "dark-green" pt 9
rep 'Ups3_tau065_T151.dat' u 1:2:3  not w e lc "dark-green" pt 8
pause -1
set term post eps enh color 24
set out "BS151.eps"
rep


==> anc/BS251.plt <==
#Fig. 11
set size 0.9,1.0
set pointsize 2
set term x11
set xr [0.04:1.5]
set yr [-2:2.7]
set label "r [fm]" at 1.3,-1.75
set label "r {/Symbol f}_{/Symbol a}(r)" at 0.047,2.4
set key samplen 0.6
set key spacing 1.4
set mxtics
set mytics
plo 'Ups1_tau04_T251.dat' u 1:2:3 not w e lc "black" pt 2
#rep 'Ups1_tau02_T251.dat' u 1:2:3 not w e lc "black" pt 12
#rep 'Ups1_tau06_T251.dat' u 1:2:3 not w e lc "black" pt 11
rep 'Ups2_tau02_T251.dat' u 1:2:3 t "{/Symbol t}=0.197 fm" w e lc "red" pt 5
rep 'Ups2_tau04_T251.dat' u 1:2:3 t "{/Symbol t}=0.393 fm" w e lc "blue" pt 7
rep 'Ups2_tau06_T251.dat' u 1:2:3 t "{/Symbol t}=0.655 fm" w e lc "dark-green" pt 9
rep 'Ups3_tau02_T251.dat' u 1:2:3 not w e lc "red" pt 4
rep 'Ups3_tau04_T251.dat' u 1:2:3 not w e lc "blue" pt 6
rep 'Ups3_tau06_T251.dat' u 1:2:3 not w e lc "dark-green" pt 8
pause -1
set term post eps enh color 24
set out "BS251.eps"
rep


==> anc/BS334.plt <==
#Fig. 10
set size 0.9,1.0
set pointsize 2
set term x11
set xr [0.04:1.5]
set yr [-2:2.7]
set label "r [fm]" at 1.3,-1.75
set label "r {/Symbol f}_{/Symbol a}(r)" at 0.047,2.4
set key samplen 0.6
set key spacing 1.4
set mxtics
set mytics
plo 'Ups1_tau04_T334.dat' u 1:2:3 t "{/Symbol U}(1S)" w e lc "red" pt 5
rep 'Ups1_tau04_T151.dat' u 1:2:3  not w e lc "red" pt 4
rep 'Ups2_tau04_T334.dat' u 1:2:3 t "{/Symbol U}(2S)" w e lc "blue" pt 7
rep 'Ups2_tau04_T151.dat' u 1:2:3  not w e lc "blue" pt 6
rep 'Ups3_tau04_T334.dat' u 1:2:3 t "{/Symbol U}(3S)" w e lc "dark-green" pt 9
rep 'Ups3_tau04_T151.dat' u 1:2:3  not w e lc "dark-green" pt 8
pause -1
set term post eps enh color 24
set out "BS334.eps"
rep


==> anc/Meff_Ups3S_tau0.25fm.plt <==
#Fig. 6 (left)
set size 0.9,1.0
set pointsize 2
set term x11
set xr [0.03:0.58]
set yr [-1:1.8]
set label "{/Symbol t} [fm]" at 0.51,-0.9
set label "M@^r_{eff} [GeV]" at 0.035,1.57
set key samplen 0.6
set key spacing 1.4
set mxtics
set mytics
plo 'Meff_Ups3S_tau0.25fm_T172.dat' t "T=172 MeV" w e lc "red" pt 5
rep 'Meff_Ups3S_tau0.25fm_T251.dat' t "T=251 MeV" w e lc "dark-green" pt 7
rep 'Meff_Ups3S_tau0.25fm_T334.dat' t "T=334 MeV" w e lc "blue" pt 9
pause -1
set term post eps enh color 24
set out "Meff_Ups3S_tau025fm.eps"
rep


==> anc/Meff_Ups3S_tau0.25fm_T172.dat <==
0.0951	1.01062	0.0127244
0.1902	1.01113	0.0138056
0.2853	0.979665	0.0223964
0.3804	0.963579	0.0266963
0.4755	0.978061	0.0449044
0.5706	0.879837	0.0630578
0.6657	0.872342	0.0916354
0.7608	0.756788	0.143928
0.8559	0.976754	0.231312
0.951	1.01733	0.446633
#1.0461	6.42256	7.22028


==> anc/Meff_Ups3S_tau0.25fm_T251.dat <==
0.0655	1.03543	0.0149848
0.131	1.02925	0.0185084
0.1965	0.979247	0.019122
0.262	0.935949	0.0247299
0.3275	0.870526	0.0329951
0.393	0.946103	0.0381531
0.4585	0.953361	0.0566784
0.524	1.05608	0.0841386
0.5895	1.2366	0.110451
0.655	1.42804	0.206934
#0.7205	6.57045	2.95469


==> anc/Meff_Ups3S_tau0.25fm_T334.dat <==
0.0493	1.08172	0.0195116
0.0986	0.967045	0.0227527
0.1479	0.900909	0.0242204
0.1972	0.918696	0.0284204
0.2465	0.820993	0.0384906
0.2958	0.746716	0.0365315
0.3451	0.738197	0.0493335
0.3944	0.685313	0.0515786
0.4437	0.674061	0.0561719
0.493	0.592101	0.059463
0.5423	0.615421	0.0809664


==> anc/Meff_Ups3S_tau0.65fm.plt <==
#Fig. 6 (right)
set size 0.9,1.0
set pointsize 2
set term x11
set xr [0.03:0.58]
set yr [-1:1.8]
set label "{/Symbol t} [fm]" at 0.51,-0.9
set label "M@^r_{eff} [GeV]" at 0.035,1.57
set key samplen 0.6
set key spacing 1.4
set mxtics
set mytics
plo 'Meff_Ups3S_tau0.65fm_T172.dat' t "T=172 MeV" w e lc "red"  pt 5
rep 'Meff_Ups3S_tau0.65fm_T251.dat' t "T=251 MeV" w e lc "dark-green" pt 7
rep 'Meff_Ups3S_tau0.65fm_T334.dat' t "T=334 MeV" w e lc "blue" pt 9
pause -1
set term post eps enh color 24
set out "Meff_Ups3S_tau065fm.eps"
rep


==> anc/Meff_Ups3S_tau0.65fm_T172.dat <==
0.0951	1.09819	0.027238
0.1902	1.04114	0.036978
0.2853	0.87856	0.0532543
0.3804	0.851852	0.0680919
0.4755	0.952412	0.107086
0.5706	0.780233	0.128808
0.6657	0.707323	0.181224
0.7608	0.537969	0.262053
0.8559	0.221286	0.286224
0.951	0.771045	0.425044
#1.0461	-1.10125	0.


==> anc/Meff_Ups3S_tau0.65fm_T251.dat <==
0.0655	0.912549	0.0403158
0.131	0.797701	0.0651781
0.1965	0.659113	0.0872112
0.262	0.501134	0.100043
0.3275	0.442257	0.129533
0.393	0.468908	0.130084
0.4585	0.304788	0.182662
0.524	-0.308184	0.194096
0.5895	-0.276756	0.149546
0.655	-0.186387	0.149802


==> anc/Meff_Ups3S_tau0.65fm_T334.dat <==
0.0493	1.0793	0.0492118
0.0986	1.0407	0.0574026
0.1479	0.680513	0.0818577
0.1972	0.537775	0.0844461
0.2465	0.332604	0.0863119
0.2958	0.324947	0.104014
0.3451	-0.00365692	0.120051
0.3944	-0.277124	0.110462
0.4437	-0.405494	0.0958159
0.493	-0.741187	0.11253
#0.5423	-4.15282	0.


==> anc/NMeff_Ups1S.plt <==
#Fig. 8 (top)
#set size 0.9,1.0
set pointsize 2
set term x11
set xr [0.03:1.25]
set yr [-0.1:0.45]
set label "{/Symbol t} [fm]" at 1.1,-0.07
set label "M@^{/Helvetica=16 N_{/Helvetica=12 {/Symbol U}(1S)}}_{/Helvetica=12 eff}" at 0.04,0.4
set key samplen 0.6
set key spacing 1.4
set mxtics
set mytics
plo 'NMeff_Ups1S_T0.dat' t "T=0" w e lc "black" pt 4
rep 'NMeff_Ups1S_T151.dat' t "T=151 MeV" w e lc "orange"  pt 5
rep 'NMeff_Ups1S_T172.dat' t "T=172 MeV" w e lc "red"  pt 7
rep 'NMeff_Ups1S_T199.dat' t "T=199 MeV" w e lc "dark-green"  pt 9
rep 'NMeff_Ups1S_T251.dat' t "T=251 MeV" w e lc "blue" pt 11
rep 'NMeff_Ups1S_T334.dat' t "T=334 MeV" w e lc "purple" pt 13
pause -1
set term post eps enh color 24
set out "NMeff_Ups1S.eps"
rep


==> anc/NMeff_Ups1S_T0.dat <==
0.	0.710404	0.0093569
0.1088	0.133078	0.0158493
0.2176	0.0828671	0.018554
0.3264	0.0686668	0.0206096
0.4352	0.0684503	0.0236947
0.544	0.0572246	0.0248455
0.6528	0.0679269	0.0260336
0.7616	0.0845719	0.029334
0.8704	0.0523654	0.031856
0.9792	0.0651491	0.0329085
1.088	0.062438	0.0339767


==> anc/NMeff_Ups1S_T151.dat <==
0.	0.699038	0.00549901
0.1088	0.131712	0.00961397
0.2176	0.0628813	0.0121194
0.3264	0.0857865	0.0138699
0.4352	0.0674525	0.0159239
0.544	0.0671999	0.0179685
0.6528	0.0719817	0.019321
0.7616	0.0647092	0.020217
0.8704	0.06253	0.0213837
0.9792	0.0624171	0.0224791
1.088	0.0528311	0.0234781


==> anc/NMeff_Ups1S_T172.dat <==
0.	0.814064	0.00719933
0.0951	0.134338	0.0112807
0.1902	0.106102	0.0131408
0.2853	0.0976402	0.0149702
0.3804	0.0835831	0.0165075
0.4755	0.0676779	0.0168638
0.5706	0.0556386	0.0172994
0.6657	0.0672592	0.0182759
0.7608	0.0668821	0.0187175
0.8559	0.0743185	0.0194629
0.951	0.058108	0.0202485


==> anc/NMeff_Ups1S_T199.dat <==
0.	0.992533	0.00817023
0.0825	0.179889	0.0129653
0.165	0.116278	0.015202
0.2475	0.0620295	0.0175554
0.33	0.0786903	0.0193719
0.4125	0.0974385	0.0209291
0.495	0.0764445	0.0223703
0.5775	0.0809735	0.0235035
0.66	0.0658428	0.0250324
0.7425	0.0699491	0.0262571
0.825	0.0501664	0.0271998


==> anc/NMeff_Ups1S_T251.dat <==
0.	1.32419	0.00737743
0.0655	0.201923	0.011824
0.131	0.115838	0.0137391
0.1965	0.0780697	0.015251
0.262	0.0729244	0.0160386
0.3275	0.0376208	0.0171641
0.393	0.0454432	0.018563
0.4585	0.0593359	0.0191785
0.524	0.0558077	0.0198721
0.5895	0.0270992	0.0212838
0.655	0.0468646	0.0227214


==> anc/NMeff_Ups1S_T334.dat <==
0.	2.41811	0.0083491
0.0493	0.341575	0.0142789
0.0986	0.128556	0.017146
0.1479	0.110215	0.018761
0.1972	0.0357228	0.0196044
0.2465	0.0596445	0.0204969
0.2958	-0.0161146	0.0218511
0.3451	0.0324785	0.0232623
0.3944	0.0148897	0.0240651
0.4437	-0.0361276	0.024495
0.493	-0.0502334	0.0261678


==> anc/NMeff_Ups2S.plt <==
#Fig. 8 (middle)
#set size 0.9,1.0
set pointsize 2
set term x11
set xr [0.03:0.8]
set yr [-0.5:3.2]
set label "{/Symbol t} [fm]" at 0.71,-0.3
set label "M@^{/Helvetica=16 N_{/Helvetica=12 {/Symbol U}(2S)}}_{/Helvetica=12 eff}" at 0.04,2.9
set key samplen 0.6
set key spacing 1.4
set mxtics
set mytics
plo 'NMeff_Ups2S_T0.dat' t "T=0" w e lc "black" pt 4
rep 'NMeff_Ups2S_T151.dat' t "T=151 MeV" w e lc "orange"  pt 5
rep 'NMeff_Ups2S_T172.dat' t "T=172 MeV" w e lc "red"  pt 7
rep 'NMeff_Ups2S_T199.dat' t "T=199 MeV" w e lc "dark-green"  pt 9
rep 'NMeff_Ups2S_T251.dat' t "T=251 MeV" w e lc "blue" pt 11
rep 'NMeff_Ups2S_T334.dat' t "T=334 MeV" w e lc "purple" pt 13
pause -1
set term post eps enh color 24
set out "NMeff_Ups2S.eps"
rep


==> anc/NMeff_Ups2S_T0.dat <==
0.	2.78605	0.0127716
0.1088	1.38427	0.0232064
0.2176	1.28937	0.0331374
0.3264	1.23449	0.044964
0.4352	1.26755	0.0588059
0.544	1.09901	0.0719256
0.6528	1.22609	0.0896921
0.7616	1.13061	0.121271
0.8704	1.47129	0.182336
0.9792	0.95069	0.246181
1.088	0.802066	0.315935


==> anc/NMeff_Ups2S_T151.dat <==
0.	2.75239	0.00884779
0.1088	1.37992	0.0157716
0.2176	1.27015	0.0232162
0.3264	1.26632	0.0302284
0.4352	1.27182	0.0380412
0.544	1.18384	0.047004
0.6528	1.12794	0.0613238
0.7616	1.07494	0.08979
0.8704	0.694189	0.11566
0.9792	0.826668	0.139668
1.088	0.379454	0.165308


==> anc/NMeff_Ups2S_T172.dat <==
0.	3.04237	0.0100973
0.0951	1.37981	0.0160783
0.1902	1.32029	0.0210302
0.2853	1.26161	0.0282048
0.3804	1.18004	0.0364779
0.4755	1.21177	0.0459383
0.5706	1.05375	0.0574787
0.6657	1.1191	0.0717935
0.7608	1.03451	0.0953509
0.8559	0.962023	0.114555
0.951	0.711502	0.127296


==> anc/NMeff_Ups2S_T199.dat <==
0.	3.46629	0.0104143
0.0825	1.48036	0.0175306
0.165	1.33269	0.0234334
0.2475	1.21809	0.0292926
0.33	1.18086	0.0364002
0.4125	1.25679	0.0446886
0.495	1.16954	0.0550268
0.5775	1.19064	0.0709927
0.66	1.06067	0.0854458
0.7425	1.03644	0.103117
0.825	0.441792	0.122408


==> anc/NMeff_Ups2S_T251.dat <==
0.	4.31203	0.0107584
0.0655	1.47772	0.0174989
0.131	1.28143	0.0223151
0.1965	1.21959	0.0266324
0.262	1.07855	0.0289107
0.3275	1.00693	0.0327428
0.393	0.96117	0.0415266
0.4585	0.9978	0.0515435
0.524	0.809749	0.0542482
0.5895	0.511937	0.0582345
0.655	0.460077	0.0682058


==> anc/NMeff_Ups2S_T334.dat <==
0.	6.32593	0.0132036
0.0493	1.62045	0.0209154
0.0986	1.38578	0.0243216
0.1479	1.20164	0.0276293
0.1972	1.02068	0.0310326
0.2465	0.953183	0.0344209
0.2958	0.799332	0.0374177
0.3451	0.660992	0.0406084
0.3944	0.517465	0.0446142
0.4437	0.220577	0.0504824
0.493	-0.248357	0.057186


==> anc/NMeff_Ups3S.plt <==
#Fig 8 (bottom)
#set size 0.9,1.0
set pointsize 2
set term x11
set xr [0.03:0.57]
set yr [-1.8:6.4]
set label "{/Symbol t} [fm]" at 0.512,-1.4
set label "M@^{/Helvetica=16 N_{/Helvetica=12 {/Symbol U}(3S)}}_{/Helvetica=12 eff}" at 0.04,5.5
set key samplen 0.6
set key spacing 1.4
set mxtics
set mytics
plo 'NMeff_Ups3S_T0.dat' t "T=0" w e lc "black" pt 4
rep 'NMeff_Ups3S_T151.dat' t "T=151 MeV" w e lc "orange"  pt 5
rep 'NMeff_Ups3S_T172.dat' t "T=172 MeV" w e lc "red"  pt 7
rep 'NMeff_Ups3S_T199.dat' t "T=199 MeV" w e lc "dark-green"  pt 9
rep 'NMeff_Ups3S_T251.dat' t "T=251 MeV" w e lc "blue" pt 11
rep 'NMeff_Ups3S_T334.dat' t "T=334 MeV" w e lc "purple" pt 13
pause -1
set term post eps enh color 24
set out "NMeff_Ups3S.eps"
rep


==> anc/NMeff_Ups3S_T0.dat <==
0.	4.95972	0.0186713
0.1088	2.23519	0.034996
0.2176	2.05119	0.05197
0.3264	1.96606	0.0855762
0.4352	2.03435	0.137118
0.544	1.38983	0.203643
0.6528	1.31645	0.285853
0.7616	1.28669	0.399118
0.8704	3.7364	0.847275
0.9792	-0.366666	1.0248
1.088	0.328533	1.11528


==> anc/NMeff_Ups3S_T151.dat <==
0.	4.98454	0.0136317
0.1088	2.20446	0.0255615
0.2176	2.04262	0.0398406
0.3264	2.04742	0.064755
0.4352	1.95056	0.098976
0.544	2.22828	0.166555
0.6528	1.4464	0.255551
0.7616	1.22626	0.352111
0.8704	1.35005	0.476754
0.9792	1.37556	0.903921
1.088	1.9984	1.33495


==> anc/NMeff_Ups3S_T172.dat <==
0.	5.48585	0.0139449
0.0951	2.19652	0.0247536
0.1902	2.10465	0.036548
0.2853	1.81255	0.0562974
0.3804	1.80178	0.0796316
0.4755	2.03706	0.11998
0.5706	1.52641	0.165586
0.6657	1.63632	0.223519
0.7608	1.02206	0.317093
0.8559	0.33792	0.365609
0.951	1.6362	0.483611


==> anc/NMeff_Ups3S_T199.dat <==
0.	6.19479	0.0133417
0.0825	2.30839	0.0245111
0.165	2.14085	0.0356567
0.2475	1.96194	0.0496985
0.33	1.65943	0.0665378
0.4125	2.09429	0.0912027
0.495	1.54729	0.127839
0.5775	1.43287	0.179122
0.66	0.948616	0.202528
0.7425	1.00805	0.230194
0.825	-0.81572	0.253285


==> anc/NMeff_Ups3S_T251.dat <==
0.	7.40719	0.0138305
0.0655	2.29602	0.0231348
0.131	2.01118	0.0293549
0.1965	1.87407	0.0372881
0.262	1.65264	0.0457592
0.3275	1.46276	0.0545397
0.393	1.43744	0.073584
0.4585	1.46682	0.0930446
0.524	0.779477	0.104247
0.5895	-0.00406632	0.115287
0.655	-0.135816	0.129113


==> anc/NMeff_Ups3S_T334.dat <==
0.	11.1461	0.0228766
0.0493	2.43958	0.0354194
0.0986	2.24144	0.0409712
0.1479	1.77029	0.0467112
0.1972	1.60707	0.0542369
0.2465	1.33478	0.0595052
0.2958	1.09806	0.0718184
0.3451	0.795268	0.0850648
0.3944	0.183382	0.0919168
0.4437	-0.435566	0.0955397
0.493	-1.39447	0.100638


==> anc/Norm_Ups1S.plt <==
#Fig. 7 (top)
set size 0.9,1.0
set pointsize 2
set term x11
set xr [0.03:1.25]
#set yr [0.9:1.2]
set label "{/Symbol t} [fm]" at 1.1,0.97
set label "N_{norm}" at 0.04,1.11
set key samplen 0.6
set key spacing 1.4
set mxtics
set mytics
plo 'Norm_Ups1S_T0.dat' t "T=0" w e lc "black" pt 4
rep 'Norm_Ups1S_T151.dat' t "T=151 MeV" w e lc "orange"  pt 5
rep 'Norm_Ups1S_T172.dat' t "T=172 MeV" w e lc "red"  pt 7
rep 'Norm_Ups1S_T199.dat' t "T=199 MeV" w e lc "dark-green"  pt 9
rep 'Norm_Ups1S_T251.dat' t "T=251 MeV" w e lc "blue" pt 11
rep 'Norm_Ups1S_T334.dat' t "T=334 MeV" w e lc "purple" pt 13
pause -1
set term post eps enh color 24
set out "Norm_Ups1S.eps"
rep


==> anc/Norm_Ups1S_T0.dat <==
#0.	1.48442	0.
0.1088	1.04277	0.00538049
0.2176	1.00712	0.0071046
0.3264	1.	0.00741077
0.4352	1.00074	0.00862288
0.544	1.00159	0.00983822
0.6528	1.00867	0.00963438
0.7616	1.00983	0.0108228
0.8704	1.00174	0.0121373
0.9792	1.01153	0.0128664
1.088	1.01424	0.0131277
1.1968	1.01848	0.0137972


==> anc/Norm_Ups1S_T151.dat <==
#0.	1.45788	0.
0.1088	1.03056	0.00312508
0.2176	0.996082	0.00433166
0.3264	1.	0.0050748
0.4352	0.991332	0.00567279
0.544	0.992726	0.00661207
0.6528	0.99426	0.00729399
0.7616	0.993174	0.00767376
0.8704	0.996076	0.00800532
0.9792	1.00019	0.00863051
1.088	1.00438	0.00893855
1.1968	1.01393	0.00953412


==> anc/Norm_Ups1S_T172.dat <==
#0.	1.50239	0.
0.0951	1.0496	0.00364226
0.1902	1.01755	0.00425959
0.2853	1.	0.00475349
0.3804	0.986766	0.00535691
0.4755	0.980326	0.00570263
0.5706	0.981424	0.00557201
0.6657	0.988241	0.0060352
0.7608	0.989548	0.00628223
0.8559	0.991036	0.00635282
0.951	0.988975	0.00677403


==> anc/Norm_Ups1S_T199.dat <==
#0.	1.56996	0.
0.0825	1.06748	0.00364688
0.165	1.01954	0.00429178
0.2475	1.	0.00476309
0.33	1.00334	0.00560426
0.4125	0.999699	0.00586465
0.495	0.988295	0.00641801
0.5775	0.985635	0.00663568
0.66	0.981123	0.00702459
0.7425	0.98283	0.00750435
0.825	0.982851	0.00775419
0.9075	0.991036	0.00811871


==> anc/Norm_Ups1S_T251.dat <==
#0.	1.60863	0.
0.0655	1.06079	0.00259805
0.131	1.01533	0.00311461
0.1965	1.	0.00337549
0.262	0.997325	0.00376356
0.3275	0.996357	0.00374266
0.393	1.00712	0.00431525
0.4585	1.01537	0.00449737
0.524	1.01897	0.00466048
0.5895	1.02378	0.00486744
0.655	1.03847	0.0054281
0.7205	1.04647	0.00569118


==> anc/Norm_Ups1S_T334.dat <==
#0.	1.95271	0.
0.0493	1.08599	0.00226561
0.0986	1.01474	0.00293709
0.1479	1.	0.00315876
0.1972	0.990002	0.00342923
0.2465	0.998517	0.00345868
0.2958	1.0011	0.00377684
0.3451	1.02288	0.00403727
0.3944	1.03251	0.00440583
0.4437	1.04683	0.00443528
0.493	1.07496	0.0047483
0.5423	1.10775	0.00534047


==> anc/Norm_Ups2S.plt <==
#Fig. 7 (middle)
set size 0.9,1.0
set pointsize 2
set term x11
set xr [0.03:0.8]
set yr [0.5:3.7]
set label "{/Symbol t} [fm]" at 0.7,0.66
set label "N_{norm}" at 0.05,3.5
set key samplen 0.6
set key spacing 1.4
set key at 0.37,3.2
set mxtics
set mytics
plo 'Norm_Ups2S_T0.dat' t "T=0" w e lc "black" pt 4
rep 'Norm_Ups2S_T151.dat' t "T=151 MeV" w e lc "orange"  pt 5
rep 'Norm_Ups2S_T172.dat' t "T=172 MeV" w e lc "red"  pt 7
rep 'Norm_Ups2S_T199.dat' t "T=199 MeV" w e lc "dark-green"  pt 9
rep 'Norm_Ups2S_T251.dat' t "T=251 MeV" w e lc "blue" pt 11
rep 'Norm_Ups2S_T334.dat' t "T=334 MeV" w e lc "purple" pt 13
pause -1
set term post eps enh color 24
set out "Norm_Ups2S.eps"
rep


==> anc/Norm_Ups2S_T0.dat <==
#0.	2.65353	0.
0.1088	1.12503	0.00822689
0.2176	1.03328	0.0112497
0.3264	1.	0.0148242
0.4352	0.997527	0.0194574
0.544	0.977084	0.0241124
0.6528	1.05027	0.0300545
0.7616	1.05254	0.0381852
#0.8704	1.11184	0.0549017
#0.9792	0.97332	0.0736153
#1.088	1.1354	0.105638
#1.1968	1.43758	0.170904


==> anc/Norm_Ups2S_T151.dat <==
#0.	2.57109	0.
0.1088	1.11051	0.00562575
0.2176	1.02239	0.00750052
0.3264	1.	0.0105862
0.4352	0.980171	0.0123859
0.544	0.957827	0.0152773
0.6528	0.982523	0.0185172
0.7616	1.03941	0.026333
#0.8704	1.13219	0.0425658
#0.9792	1.52139	0.0660587
#1.088	1.90036	0.0995453
#1.1968	3.03761	0.179941


==> anc/Norm_Ups2S_T172.dat <==
0.	2.68936	0.
0.0951	1.12269	0.0056466
0.1902	1.04448	0.00640363
0.2853	1.	0.00814734
0.3804	0.984878	0.0105439
0.4755	1.00888	0.013482
0.5706	1.01779	0.0167694
0.6657	1.10804	0.0224458
0.7608	1.16888	0.0290815
#0.8559	1.28437	0.0432777
#0.951	1.46146	0.0531731
#1.0461	1.8764	0.0753749


==> anc/Norm_Ups2S_T199.dat <==
#0.	2.95271	0.
0.0825	1.15908	0.00519338
0.165	1.04388	0.00624372
0.2475	1.	0.00782569
0.33	1.00499	0.0093357
0.4125	1.02586	0.0119177
0.495	1.01443	0.0139606
0.5775	1.0404	0.0176657
0.66	1.05767	0.023268
0.7425	1.13527	0.0279361
#0.825	1.23098	0.0376281
#0.9075	1.71154	0.0587332


==> anc/Norm_Ups2S_T251.dat <==
#0.	3.0725	0.
0.0655	1.10441	0.0040348
0.131	1.01722	0.00471361
0.1965	1.	0.0058215
0.262	1.00346	0.00660235
0.3275	1.05521	0.00713495
0.393	1.13632	0.00921083
0.4585	1.24239	0.0129932
0.524	1.34195	0.0166831
0.5895	1.54286	0.0177306
0.655	1.9582	0.0269844
0.7205	2.5285	0.0393478


==> anc/Norm_Ups2S_T334.dat <==
#0.	4.09524	0.
0.0493	1.14624	0.00384667
0.0986	1.03969	0.0042501
0.1479	1.	0.00452829
0.1972	1.00711	0.00520381
0.2465	1.06119	0.00599045
0.2958	1.13719	0.00709824
0.3451	1.26639	0.00833858
0.3944	1.45987	0.0105204
0.4437	1.74437	0.0136406
0.493	2.24481	0.0202181
0.5423	3.24795	0.0322228


==> anc/Norm_Ups3S.plt <==
#Fig. 7 (bottom)
set size 0.9,1.0
set pointsize 2
set term x11
set xr [0.03:0.57]
set yr [0:7]
set label "{/Symbol t} [fm]" at 0.50,0.34
set label "N_{norm}" at 0.04,6.25
set key samplen 0.6
set key spacing 1.4
set key center
set mxtics
set mytics
plo 'Norm_Ups3S_T0.dat' t "T=0" w e lc "black" pt 4
rep 'Norm_Ups3S_T151.dat' t "T=151 MeV" w e lc "orange"  pt 5
rep 'Norm_Ups3S_T172.dat' t "T=172 MeV" w e lc "red"  pt 7
rep 'Norm_Ups3S_T199.dat' t "T=199 MeV" w e lc "dark-green"  pt 9
rep 'Norm_Ups3S_T251.dat' t "T=251 MeV" w e lc "blue" pt 11
rep 'Norm_Ups3S_T334.dat' t "T=334 MeV" w e lc "purple" pt 13
pause -1
set term post eps enh color 24
set out "Norm_Ups3S.eps"
rep


==> anc/Norm_Ups3S_T0.dat <==
0.	6.50621	0.
0.1088	1.23746	0.0127412
0.2176	1.05739	0.0172589
0.3264	1.	0.0235563
0.4352	0.991182	0.0405301
0.544	0.946133	0.0601762
0.6528	1.28857	0.119257
0.7616	1.82741	0.233181
0.8704	2.63446	0.472428
0.9792	0.983713	0.424414
1.088	3.52927	1.28816
1.1968	8.62996	4.27179


==> anc/Norm_Ups3S_T151.dat <==
0.	6.45449	0.
0.1088	1.21094	0.00910279
0.2176	1.0524	0.0125489
0.3264	1.	0.0184525
0.4352	0.947696	0.0289726
0.544	0.947402	0.042836
0.6528	0.812625	0.0649661
0.7616	1.07274	0.124492
0.8704	1.59891	0.248908
0.9792	2.2259	0.471577
1.088	3.05547	1.37863
1.1968	2.97499	1.73047


==> anc/Norm_Ups3S_T172.dat <==
0.	6.67034	0.
0.0951	1.21333	0.00815542
0.1902	1.07739	0.0106209
0.2853	1.	0.0145999
0.3804	1.0685	0.0244402
0.4755	1.14763	0.0353734
0.5706	1.10047	0.0538488
0.6657	1.34974	0.085106
0.7608	1.57004	0.137158
0.8559	2.45561	0.307969
0.951	5.34099	0.661224
1.0461	6.21313	1.22716


==> anc/Norm_Ups3S_T199.dat <==
0.	7.42311	0.
0.0825	1.25817	0.00701906
0.165	1.08307	0.0093121
0.2475	1.	0.0121809
0.33	0.99502	0.0167531
0.4125	1.12357	0.0248866
0.495	1.05778	0.032838
0.5775	1.25178	0.0544734
0.66	1.55395	0.0947293
0.7425	2.36204	0.138851
0.825	3.50221	0.266936
0.9075	11.1325	0.818638


==> anc/Norm_Ups3S_T251.dat <==
0.	7.00673	0.
0.0655	1.14475	0.0052561
0.131	1.02052	0.00628309
0.1965	1.	0.00755412
0.262	1.02553	0.0100572
0.3275	1.13193	0.0131323
0.393	1.33067	0.0184975
0.4585	1.5775	0.0316886
0.524	1.85197	0.043457
0.5895	2.73148	0.0694838
0.655	5.22554	0.14943
0.7205	10.4438	0.333467


==> anc/Norm_Ups3S_T334.dat <==
0.	12.0976	0.
0.0493	1.2155	0.00694813
0.0986	1.07554	0.00726713
0.1479	1.	0.00769125
0.1972	1.04593	0.00918261
0.2465	1.13951	0.0117645
0.2958	1.32886	0.0142189
0.3451	1.64411	0.023686
0.3944	2.19402	0.0342888
0.4437	3.41155	0.057418
0.493	6.19198	0.104834
0.5423	14.2813	0.265537


==> anc/README.txt <==
This directory contains the data (*.dat) files that enter Figs. 1-11 of
the paper along with gnuplot source files of the figures (*plt files).
Each gnuplot file starts with the comment line showing the figure number
as it appears in the paper. From the source files of the figures it is
easy to figure out which file correspond to the specific data.


==> anc/Ups1.dat <==
0.0     0.0     0.00008
0.1088	2.02783	0.00802657
0.2176	1.89189	0.00970086
0.3264	1.09149	0.00818762
0.4352	0.515675	0.00598059
0.544	0.195098	0.00335196
0.6528	0.0640833	0.00176783
0.7616	0.0192202	0.000886179
0.8704	0.00570749	0.000721969
0.9792	0.00182267	0.000229238
1.088	0.000673022	0.000138704
1.1968	0.00032125	0.0000731517
1.3056	0.000164775	0.0000457289
1.4144	0.0000556018	0.0000220716
1.5232	0.0000163367	0.0000100917


==> anc/Ups1_init.dat <==
0.	0.	0.
0.1088	1.73552	0.
0.2176	1.86668	0.
0.3264	1.34666	0.
0.4352	0.814675	0.
0.544	0.417151	0.
0.6528	0.190322	0.
0.7616	0.0787782	0.
0.8704	0.0297274	0.
0.9792	0.0103168	0.
1.088	0.00332329	0.
1.1968	0.000996	0.
1.3056	0.000278362	0.
1.4144	0.0000715651	0.
1.5232	0.0000178364	0.


==> anc/Ups1_tau02_T251.dat <==
0.0655	1.6069	0.000717281
0.131	2.15068	0.00121903
0.1965	1.98973	0.00151101
0.262	1.54626	0.00161704
0.3275	1.05385	0.00146174
0.393	0.648624	0.00122931
0.4585	0.364142	0.00094908
0.524	0.188325	0.000739284
0.5895	0.0896747	0.00046628
0.655	0.0408662	0.000318937
0.7205	0.019015	0.000213688
0.786	0.010096	0.000150175
0.8515	0.00657443	0.000109055
0.917	0.00488041	0.0000734655
0.9825	0.00370769	0.0000543629
1.048	0.00271961	0.0000634725
1.1135	0.00187426	0.0000270036
1.179	0.00122995	0.0000183194
1.2445	0.000769991	0.0000137767


==> anc/Ups1_tau04_T151.dat <==
0.1088	2.02783	0.00802657
0.2176	1.89189	0.00970086
0.3264	1.09149	0.00818762
0.4352	0.515675	0.00598059
0.544	0.195098	0.00335196
0.6528	0.0640833	0.00176783
0.7616	0.0192202	0.000886179
0.8704	0.00570749	0.000721969
0.9792	0.00182267	0.000229238
1.088	0.000673022	0.000138704
1.1968	0.00032125	0.0000731517
1.3056	0.000164775	0.0000457289
1.4144	0.0000556018	0.0000220716
1.5232	0.0000163367	0.0000100917


==> anc/Ups1_tau04_T251.dat <==
0.0655	1.57113	0.00109956
0.131	2.11446	0.00167542
0.1965	1.97622	0.00190358
0.262	1.56554	0.00190696
0.3275	1.10063	0.00172963
0.393	0.708697	0.00145823
0.4585	0.424485	0.00111183
0.524	0.237808	0.000811546
0.5895	0.125629	0.000552568
0.655	0.0632605	0.000362482
0.7205	0.0307791	0.000242547
0.786	0.0149462	0.000162399
0.8515	0.00746381	0.000125881
0.917	0.00411716	0.0000797424
0.9825	0.0025123	0.0000564147
1.048	0.00154438	0.0000701357
1.1135	0.00111777	0.0000289905
1.179	0.000722807	0.0000195262
1.2445	0.000449245	0.0000142008
1.31	0.00027992	0.0000116425


==> anc/Ups1_tau04_T334.dat <==
0.0493	1.31022	0.00527423
0.0986	1.94698	0.00848543
0.1479	2.10205	0.0103523
0.1972	1.96933	0.0109809
0.2465	1.67244	0.0108288
0.2958	1.32613	0.00992671
0.3451	0.996412	0.00854842
0.3944	0.714487	0.00715003
0.4437	0.492809	0.00577605
0.493	0.327151	0.00457144
0.5423	0.209999	0.00358137
0.5916	0.13062	0.00271457
0.6409	0.0790517	0.00210135
0.6902	0.0468631	0.00155266
0.7395	0.0274027	0.00112591
0.7888	0.0165955	0.00128325
0.8381	0.00969155	0.000690221
0.8874	0.00621115	0.000523368
0.9367	0.00431744	0.0004147
0.986	0.00309536	0.000355567
1.0353	0.00225315	0.000248662
1.0846	0.00162301	0.0002048
1.1339	0.00141135	0.000179259


==> anc/Ups1_tau065.dat <==
0.1088	2.01008	0.0107063
0.2176	1.8898	0.0124039
0.3264	1.11169	0.00966594
0.4352	0.539453	0.0065075
0.544	0.215163	0.00382435
0.6528	0.0749949	0.0020403
0.7616	0.0234022	0.000971179
0.8704	0.00713457	0.000648489
0.9792	0.00181398	0.000262271
1.088	0.000478489	0.000163706
1.1968	0.000146498	0.0000864133
1.3056	0.0000732312	0.0000536512


==> anc/Ups1_tau065_T151.dat <==
0.	0.	0.
0.1088	2.00556	0.0143653
0.2176	1.89123	0.0157048
0.3264	1.11496	0.0123073
0.4352	0.543608	0.00918539
0.544	0.216897	0.00519227
0.6528	0.0762156	0.00298897
0.7616	0.0241105	0.00143089
0.8704	0.00709505	0.00113822
0.9792	0.00208008	0.000404031
1.088	0.000634864	0.000254453
1.1968	0.000199788	0.000128654
1.3056	0.0000885541	0.0000707427


==> anc/Ups1_tau06_T251.dat <==
0.0655	1.55005	0.00138293
0.131	2.09174	0.00199497
0.1965	1.9664	0.00208692
0.262	1.57562	0.00201382
0.3275	1.12621	0.0017186
0.393	0.743218	0.00139717
0.4585	0.461082	0.00110785
0.524	0.272739	0.000910055
0.5895	0.151727	0.000593175
0.655	0.0816697	0.000414914
0.7205	0.0427078	0.000298759
0.786	0.0219008	0.000208448
0.8515	0.011114	0.000147605
0.917	0.00574122	0.000103686
0.9825	0.00307956	0.0000731453
1.048	0.00175988	0.0000847202
1.1135	0.00101144	0.0000392071
1.179	0.000672444	0.0000258246
1.2445	0.000468738	0.000018207
1.31	0.00021957	0.0000166053


==> anc/Ups2.dat <==
0.	0.	0.
0.1088	1.31217	0.0133292
0.2176	0.0385764	0.0144925
0.3264	-1.3935	0.0163241
0.4352	-1.73242	0.02263
0.544	-1.33831	0.0224659
0.6528	-0.768663	0.0188497
0.7616	-0.352607	0.0136543
0.8704	-0.131312	0.0146889
0.9792	-0.0348264	0.00526061
1.088	-0.00563044	0.00341431
1.1968	0.00204551	0.00182558
1.3056	0.00245128	0.00114399
1.4144	0.000982638	0.000551117
1.5232	0.000326758	0.000251486
1.632	0.000214325	0.000098527
1.7408	0.0000979812	0.000109751
1.8496	0.0000315296	0.0000207215


==> anc/Ups2_init.dat <==
0.	0.	0.
0.1088	1.1829	0.
0.2176	0.545918	0.
0.3264	-0.674264	0.
0.4352	-1.42458	0.
0.544	-1.55984	0.
0.6528	-1.25865	0.
0.7616	-0.833376	0.
0.8704	-0.475666	0.
0.9792	-0.239935	0.
1.088	-0.108785	0.
1.1968	-0.0448212	0.
1.3056	-0.0169419	0.
1.4144	-0.00590493	0.
1.5232	-0.00191229	0.
1.632	-0.00057773	0.
1.7408	-0.000158448	0.
1.8496	-0.0000433663	0.
1.9584	-0.0000107292	0.


==> anc/Ups2_tau02_T251.dat <==
0.0655	1.3342	0.00093158
0.131	1.34956	0.00136368
0.1965	0.513344	0.0012869
0.262	-0.512581	0.00114112
0.3275	-1.30201	0.00164691
0.393	-1.67928	0.0024465
0.4585	-1.66899	0.00299258
0.524	-1.41356	0.00349843
0.5895	-1.05239	0.00285385
0.655	-0.703272	0.00247574
0.7205	-0.421285	0.00200368
0.786	-0.222611	0.00159508
0.8515	-0.100143	0.00124197
0.917	-0.0334016	0.000859052
0.9825	-0.00251524	0.000640562
1.048	0.00932255	0.000744365
1.1135	0.010526	0.00031488
1.179	0.00873187	0.000211996
1.2445	0.0062173	0.000158274
1.31	0.00388615	0.000108703
1.3755	0.00236013	0.0000609295
1.441	0.00133224	0.0000383414
1.5065	0.000747798	0.0000264129


==> anc/Ups2_tau04_T151.dat <==
0.1088	1.31217	0.0133292
0.2176	0.0385764	0.0144925
0.3264	-1.3935	0.0163241
0.4352	-1.73242	0.02263
0.544	-1.33831	0.0224659
0.6528	-0.768663	0.0188497
0.7616	-0.352607	0.0136543
0.8704	-0.131312	0.0146889
0.9792	-0.0348264	0.00526061
1.088	-0.00563044	0.00341431
1.1968	0.00204551	0.00182558
1.3056	0.00245128	0.00114399
1.4144	0.000982638	0.000551117
1.5232	0.000326758	0.000251486
1.632	0.000214325	0.000098527
1.7408	0.0000979812	0.000109751
1.8496	0.0000315296	0.0000207215


==> anc/Ups2_tau04_T251.dat <==
0.0655	1.16873	0.00197946
0.131	1.1482	0.00286792
0.1965	0.359474	0.0030142
0.262	-0.59781	0.00298491
0.3275	-1.33448	0.00318154
0.393	-1.69356	0.00362627
0.4585	-1.70437	0.0040653
0.524	-1.47072	0.0046466
0.5895	-1.14588	0.00393235
0.655	-0.808867	0.00352147
0.7205	-0.526962	0.00289926
0.786	-0.313873	0.00233711
0.8515	-0.167288	0.00214342
0.917	-0.0816606	0.00146902
0.9825	-0.033943	0.00109963
1.048	-0.00672557	0.00139975
1.1135	0.000795498	0.000580012
1.179	0.00402666	0.000390029
1.2445	0.00402346	0.000282365
1.31	0.00319785	0.000230059
1.3755	0.00205095	0.000122574
1.441	0.00145351	0.0000922173
1.5065	0.000848524	0.0000560089


==> anc/Ups2_tau04_T334.dat <==
0.0493	1.00552	0.00764667
0.0986	1.27566	0.011814
0.1479	0.983036	0.0134796
0.1972	0.373992	0.0132037
0.2465	-0.336032	0.0125432
0.2958	-0.97053	0.0127637
0.3451	-1.42727	0.0144402
0.3944	-1.67004	0.0179644
0.4437	-1.72028	0.0186267
0.493	-1.61594	0.0196917
0.5423	-1.41768	0.0198812
0.5916	-1.17058	0.0190717
0.6409	-0.91382	0.0188488
0.6902	-0.682294	0.0161817
0.7395	-0.48525	0.0136868
0.7888	-0.320341	0.0179589
0.8381	-0.212848	0.0103518
0.8874	-0.12962	0.00832512
0.9367	-0.07209	0.00686214
0.986	-0.0373968	0.0060334
1.0353	-0.0156985	0.00424275
1.0846	-0.00499131	0.00350032
1.1339	0.00326729	0.00303451


==> anc/Ups2_tau065.dat <==
0.1088	1.3418	0.0314619
0.2176	0.104944	0.0350982
0.3264	-1.33154	0.0308953
0.4352	-1.71091	0.0300699
0.544	-1.36042	0.0306469
0.6528	-0.80485	0.0280007
0.7616	-0.383579	0.0218949
0.8704	-0.174413	0.021031
0.9792	-0.055998	0.0104903
1.088	-0.017125	0.00738479
1.1968	-0.00442068	0.00407257
1.3056	-0.000302152	0.00256171
1.4144	-0.000025719	0.00142667
1.5232	0.0000675869	0.000715855
1.632	0.000222122	0.000290692
1.7408	0.000220356	0.000333377
1.8496	0.0000128053	0.0000596678
1.9584	-0.0000168402	0.0000217468


==> anc/Ups2_tau065_T151.dat <==
0.1088	1.30146	0.0391226
0.2176	0.0867793	0.0446555
0.3264	-1.33022	0.045278
0.4352	-1.71029	0.0478878
0.544	-1.37247	0.0504402
0.6528	-0.841595	0.0447378
0.7616	-0.407941	0.0309096
0.8704	-0.181942	0.0369483
0.9792	-0.0589782	0.0157177
1.088	-0.0176244	0.0110998
1.1968	-0.00315574	0.00590554
1.3056	0.0000325334	0.00327455
1.4144	0.0000943363	0.00172329
1.5232	0.000232994	0.000804267
1.632	0.0000621306	0.000343814
1.7408	-0.000263016	0.000594129
1.8496	0.0000149582	0.0000793662


==> anc/Ups2_tau06_T251.dat <==
0.0655	0.852639	0.00368521
0.131	0.769489	0.0052613
0.1965	0.078678	0.00557821
0.262	-0.746684	0.00542184
0.3275	-1.38265	0.00543677
0.393	-1.70306	0.00569939
0.4585	-1.72953	0.00573452
0.524	-1.56147	0.00582869
0.5895	-1.25173	0.00562072
0.655	-0.931958	0.00499677
0.7205	-0.655636	0.00469749
0.786	-0.428629	0.00404235
0.8515	-0.256595	0.00345313
0.917	-0.14513	0.00267952
0.9825	-0.0755068	0.00208426
1.048	-0.0314088	0.0025868
1.1135	-0.013453	0.00121257
1.179	-0.00241532	0.000807661
1.2445	0.0022057	0.000571167
1.31	0.00168945	0.000520461
1.3755	0.00246536	0.000235565
1.441	0.00159732	0.000150261
1.5065	0.00120672	0.000105859


==> anc/Ups3.dat <==
0.	0.	0.
0.1088	0.962214	0.0286986
0.2176	-0.417576	0.033498
0.3264	-1.17268	0.039632
0.4352	-0.307557	0.0443486
0.544	0.858459	0.036366
0.6528	1.45585	0.0406799
0.7616	1.43238	0.0474638
0.8704	1.09295	0.0754527
0.9792	0.631029	0.0338496
1.088	0.304018	0.027019
1.1968	0.149094	0.0156
1.3056	0.0709485	0.0105096
1.4144	0.0229374	0.00525099
1.5232	0.00628169	0.00244804
1.632	0.00322379	0.000973954
1.7408	0.00138507	0.00109944
1.8496	0.000418503	0.000209132
1.9584	0.0000865141	0.0000634736
2.0672	0.0000198454	0.0000233738
2.176	-91.4402	80.76230000000001
2.2848	-28.207900000000002	15.913599999999999
2.3936	-51.2353	70.8843
2.5024	-30.3742	11.740200000000002


==> anc/Ups3_init.dat <==
0.	0.	0.
0.1088	0.974944	0.
0.2176	0.0655086	0.
0.3264	-0.999251	0.
0.4352	-0.908358	0.
0.544	-0.0415063	0.
0.6528	0.913375	0.
0.7616	1.40386	0.
0.8704	1.37397	0.
0.9792	1.04372	0.
1.088	0.66898	0.
1.1968	0.372682	0.
1.3056	0.184842	0.
1.4144	0.0829235	0.
1.5232	0.0337722	0.
1.632	0.0126537	0.
1.7408	0.00438356	0.
1.8496	0.00141112	0.
1.9584	0.000423312	0.
2.0672	0.000118335	0.
2.176	0.0000312727	0.
2.2848	71.4316	0.
2.3936	12.3065	0.
2.5024	32.621300000000005	0.


==> anc/Ups3_tau02_T251.dat <==
0.0655	1.17166	0.00155278
0.131	0.976647	0.00201835
0.1965	0.00920888	0.00159983
0.262	-0.903925	0.00218851
0.3275	-1.2824	0.00363677
0.393	-1.03967	0.00450754
0.4585	-0.378887	0.00420359
0.524	0.382273	0.00361488
0.5895	1.00374	0.00282698
0.655	1.36015	0.00356902
0.7205	1.44469	0.0043627
0.786	1.31857	0.00483702
0.8515	1.08488	0.00485683
0.917	0.822125	0.00391683
0.9825	0.579966	0.00331133
1.048	0.382217	0.00428839
1.1135	0.241426	0.00189356
1.179	0.14564	0.00133434
1.2445	0.0846413	0.00103144
1.31	0.0462108	0.000724908
1.3755	0.0254425	0.000411362
1.441	0.0133748	0.000261747
1.5065	0.00706302	0.000181868


==> anc/Ups3_tau04_T151.dat <==
0.1088	0.962214	0.0286986
0.2176	-0.417576	0.033498
0.3264	-1.17268	0.039632
0.4352	-0.307557	0.0443486
0.544	0.858459	0.036366
0.6528	1.45585	0.0406799
0.7616	1.43238	0.0474638
0.8704	1.09295	0.0754527
0.9792	0.631029	0.0338496
1.088	0.304018	0.027019
1.1968	0.149094	0.0156
1.3056	0.0709485	0.0105096
1.4144	0.0229374	0.00525099
1.5232	0.00628169	0.00244804
1.632	0.00322379	0.000973954
1.7408	0.00138507	0.00109944
1.8496	0.000418503	0.000209132
1.9584	0.0000865141	0.0000634736
2.0672	0.0000198454	0.0000233738


==> anc/Ups3_tau04_T251.dat <==
0.0655	0.947538	0.00386279
0.131	0.75241	0.00555437
0.1965	-0.0741958	0.00592057
0.262	-0.827663	0.00631293
0.3275	-1.09907	0.0069328
0.393	-0.82773	0.00730458
0.4585	-0.204958	0.0069621
0.524	0.502333	0.00708745
0.5895	1.08957	0.00582065
0.655	1.4175	0.00684883
0.7205	1.54062	0.0072624
0.786	1.44681	0.00764491
0.8515	1.20753	0.00882233
0.917	0.958013	0.00732001
0.9825	0.709367	0.00653799
1.048	0.453209	0.00930494
1.1135	0.335608	0.00418329
1.179	0.207149	0.00297235
1.2445	0.121393	0.00224763
1.31	0.0706431	0.00190583
1.3755	0.0390818	0.00103445
1.441	0.02331	0.000795643
1.5065	0.0124428	0.00049011


==> anc/Ups3_tau04_T334.dat <==
0.0493	0.836089	0.0127623
0.0986	0.965477	0.0192383
0.1479	0.575404	0.0213283
0.1972	-0.042989	0.021369
0.2465	-0.629729	0.0221811
0.2958	-0.994426	0.0247785
0.3451	-1.05185	0.0278554
0.3944	-0.806458	0.0308771
0.4437	-0.402198	0.0279739
0.493	0.120638	0.0254262
0.5423	0.611514	0.0232215
0.5916	1.0263	0.0238446
0.6409	1.34879	0.0295475
0.6902	1.48281	0.0318638
0.7395	1.49788	0.0351079
0.7888	1.51474	0.0610137
0.8381	1.27375	0.0381437
0.8874	1.11326	0.0359557
0.9367	0.950255	0.0347943
0.986	0.767388	0.0347053
1.0353	0.588736	0.0263705
1.0846	0.433765	0.023084
1.1339	0.359998	0.0217161


==> anc/Ups3_tau065.dat <==
0.1088	1.07494	0.105145
0.2176	-0.485263	0.114881
0.3264	-1.37282	0.103192
0.4352	-0.481263	0.106728
0.544	0.785239	0.0934276
0.6528	1.37499	0.112138
0.7616	1.29158	0.127325
0.8704	1.01638	0.172558
0.9792	0.610278	0.0945116
1.088	0.267252	0.0844835
1.1968	0.146325	0.0529036
1.3056	0.100174	0.0367474
1.4144	0.0104701	0.0225846
1.5232	0.0056685	0.0118493
1.632	0.00736158	0.00494227
1.7408	0.00719928	0.00577164
1.8496	0.000477324	0.00104643
1.9584	-0.000377086	0.000386505
2.0672	-0.000242389	0.000148273
2.176	-0.0000388442	0.000091063
2.2848	-0.0000285379	0.0000148163


==> anc/Ups3_tau065_T151.dat <==
0.1088	0.910121	0.103856
0.2176	-0.353023	0.126047
0.3264	-1.07373	0.120835
0.4352	-0.324874	0.126035
0.544	0.796729	0.118096
0.6528	1.43096	0.129934
0.7616	1.51448	0.129241
0.8704	1.16003	0.213168
0.9792	0.703674	0.119642
1.088	0.360743	0.103527
1.1968	0.158184	0.0627978
1.3056	0.0869875	0.039176
1.4144	0.00835515	0.0224379
1.5232	0.00575732	0.0108978
1.632	0.00109455	0.00485047
1.7408	-0.00752189	0.00857301
1.8496	0.000225176	0.00116095
1.9584	-0.0000220064	0.000371918
2.0672	-0.0000927517	0.000150052
2.176	-0.00015058	0.00009527


==> anc/Ups3_tau06_T251.dat <==
0.0655	0.519089	0.00753687
0.131	0.371185	0.0107711
0.1965	-0.12856	0.0115011
0.262	-0.551918	0.0113025
0.3275	-0.634932	0.0110143
0.393	-0.351893	0.0106352
0.4585	0.162037	0.0103689
0.524	0.753262	0.0118719
0.5895	1.22759	0.0102783
0.655	1.50471	0.0111794
0.7205	1.62752	0.0117956
0.786	1.54768	0.0124768
0.8515	1.36939	0.0134159
0.917	1.12117	0.0121784
0.9825	0.860408	0.0115647
1.048	0.639262	0.0169995
1.1135	0.416731	0.00838519
1.179	0.296759	0.00596463
1.2445	0.207953	0.00448729
1.31	0.0957976	0.00431719
1.3755	0.0746714	0.00200179
1.441	0.0374119	0.001311
1.5065	0.0239867	0.000959542


==> anc/du_1_T0.dat <==
0.1088	-3.475950446480724	0.05917846351290618
0.2176	-1.1509966527244546	0.06446582440174357
0.32639999999999997	0.6044044816537458	0.09052180409901332
0.4352	1.479923243282688	0.13965743270527567
0.5439999999999999	2.820483036572041	0.22537435704517134
0.6527999999999999	3.8218230115841303	0.3781382670310558
0.7615999999999999	4.785957052004851	0.650621194996698
0.8704	5.562122565737791	1.5441140391578687


==> anc/du_2_T0.dat <==
0.1088	-6.3577066825123145	0.2972243842425036
#0.2176	-7.666992929200469	5.671069648128344
0.32639999999999997	-2.5634586867116784	0.2897020449389874
0.4352	-1.3803125730829346	0.2288871344544229
0.5439999999999999	-0.462578091995938	0.28873113116874577
0.6527999999999999	0.37988983162586637	0.41960238490774165
0.7615999999999999	1.67393932449225	0.6951075438818476
0.8704	1.8622826237961225	1.5230366114695195


==> anc/du_3_T0.dat <==
0.1088	-7.8525348354386315	1.2544257207390976
0.2176	-5.052954376550506	3.3124056803503312
0.32639999999999997	-4.5007916066809655	1.0499395327444456
0.4352	-3.773111743356622	3.4025873049908855
0.5439999999999999	-2.0116060807036997	1.26390268050918
0.6527999999999999	-1.2655943368155462	0.7291749995634442
0.7615999999999999	-0.9510008455870553	0.7844778983268627
0.8704	-0.28886908669109523	1.3086963856300742


==> anc/mb_2S1S.dat <==
0.2176	11.574527988624439	6.628606584520632
0.32639999999999997	5.627154981464801	0.17259864584681414
0.4352	5.080708782800949	0.1491526393994283
0.5439999999999999	5.831784014082668	0.1286141874909264
0.6527999999999999	6.113992432780773	0.14915253129287834
0.7615999999999999	5.5279553210043355	0.21447116143087813
0.8704	6.572118697494792	0.9171785667152179


==> anc/mb_2S1S.plt <==
#Fig. 2
set term x11
set pointsize 1.7
set xr [0.3:0.9]
set yr [4.4:7.6]
set mxtics
set mytics
set xlabel 'r [fm]'
set ylabel "m_b [GeV]"
set arrow from 0.3,5.52 to 0.9,5.52 nohead lt 1 lw 3 lc "red"
set arrow from 0.3,5.85 to 0.9,5.85 nohead lt 0 lw 3 lc "red"
set arrow from 0.3,5.19 to 0.9,5.19 nohead lt 0 lw 3 lc "red"
plo 'mb_2S1S.dat' u 1:2:3 not w e pt 5 lc "red"
pause -1
set term post eps enh color 24
set out 'mb_2S1S.eps'
rep


==> anc/nIpot_59.dat <==
  0.185593963 -1.7743102  0.000142066786  0.0204610729
  0.277132649 -1.19785404  0.000357826787  0.0204610729
  0.345419565 -0.92455122  0.000668837374  0.0204610729
  0.375106343 -0.812973455  0.000461771  0.0204610729
  0.430137265 -0.660637933  0.000468728135  0.0204610729
  0.476569975 -0.549506872  0.000662473691  0.0204610729
  0.546539051 -0.400810546  0.000871017847  0.0204610729
  0.579048706 -0.341287574  0.000981046689  0.0204610729
  0.609091245 -0.288164611  0.00092797238  0.0204610729
  0.640719276 -0.23514703  0.00119085231  0.0204610729
  0.67203209 -0.193088064  0.00289490912  0.0204610729
  0.696413386 -0.150901537  0.00145717344  0.0204610729
  0.723783857 -0.113766001  0.00162500982  0.0204610729
  0.771568067 -0.0478183891  0.00158276942  0.0204610729
  0.796374755 -0.0169006145  0.00102074166  0.0204610729
  0.819404459  0.0102925679  0.00165983616  0.0204610729
  0.84270107  0.035989421  0.00229551096  0.0204610729
  0.863578923  0.0630190759  0.00174766319  0.0204610729
  0.885260999  0.0859027376  0.00200877609  0.0204610729
  0.907076576  0.10733079  0.00283720749  0.0204610729
  0.94669564  0.157768515  0.00967068608  0.0204610729
  0.965473731  0.17405201  0.0043850411  0.0204610729
  0.98588931  0.192384081  0.00174436097  0.0204610729
  1.00466984  0.208811927  0.00275765003  0.0204610729
  1.04121516  0.250846711  0.00558174927  0.0204610729
  1.059015  0.262849558  0.00276770485  0.0204610729
  1.09374599  0.298936582  0.00289450171  0.0204610729
  1.1107043  0.315272942  0.00283962746  0.0204610729
  1.12740756  0.330668398  0.00187898322  0.0204610729
  1.14386693  0.341779629  0.0030222994  0.0204610729
  1.16009281  0.357752982  0.00239514564  0.0204610729
  1.17609484  0.37146608  0.00808897399  0.0204610729
  1.19188206  0.385634931  0.00282688615  0.0204610729
  1.22284519  0.417685019  0.00270873168  0.0204610729
  1.2380364  0.421261575  0.00247569413  0.0204610729
  1.25304345  0.438520326  0.00264662238  0.0204610729
  1.26787288  0.441244987  0.00581917643  0.0204610729
  1.28253085  0.464139392  0.00532380077  0.0204610729
  1.29702319  0.475481452  0.00231681836  0.0204610729
  1.31135537  0.48509996  0.00535483439  0.0204610729
  1.33955979  0.506477528  0.0179127208  0.0204610729
  1.35344161  0.521581613  0.00300667637  0.0204610729
  1.36718248  0.52405532  0.0106365521  0.0204610729
  1.38078663  0.534224724  0.0056730683  0.0204610729
  1.39425803  0.544397651  0.00497262767  0.0204610729
  1.40760052  0.563134341  0.0147284687  0.0204610729
  1.42081772  0.575296965  0.00439908855  0.0204610729
  1.44688994  0.583343017  0.00575868333  0.0204610729
  1.45975144  0.595160616  0.00934596985  0.0204610729
  1.4725006  0.613405604  0.00584777079  0.0204610729
  1.48514032  0.62065909  0.00521889017  0.0204610729
  1.51010241  0.643357004  0.00323946453  0.0204610729
  1.52242998  0.647451876  0.00446851656  0.0204610729
  1.54679041  0.642127427  0.00972008668  0.0204610729
  1.55882787  0.670630141  0.00436295248  0.0204610729
  1.57077309  0.68503725  0.0053169961  0.0204610729
  1.58262815  0.697560358  0.00940257813  0.0204610729
  1.59439506  0.695396439  0.00575901401  0.0204610729
  1.60607577  0.702048941  0.0050960042  0.0204610729
  1.61767213  0.721706185  0.00898515975  0.0204610729
  1.64061898  0.73017663  0.00767348108  0.0204610729
  1.65197288  0.727859545  0.00658693007  0.0204610729
  1.66324928  0.744550325  0.00511457683  0.0204610729
  1.67444974  0.743397846  0.00792081659  0.0204610729
  1.68557577  0.759376864  0.0108670697  0.0204610729
  1.69662885  0.764399807  0.00697797666  0.0204610729
  1.70761038  0.778747856  0.00750884179  0.0204610729
  1.72936425  0.799941868  0.0062030566  0.0204610729
  1.74013921  0.79656332  0.00540956743  0.0204610729
  1.75084786  0.801154984  0.00665902733  0.0204610729
  1.76149141  0.825310774  0.00608512569  0.0204610729
  1.77207103  0.825148042  0.00916482492  0.0204610729
  1.78258787  0.825448277  0.00671291772  0.0204610729
  1.79304302  0.834059249  0.00620733836  0.0204610729
  1.81377253  0.850328527  0.0143501161  0.0204610729
  1.82404894  0.856251419  0.0111781974  0.0204610729
  1.83426778  0.863433899  0.00677793395  0.0204610729
  1.84443001  0.876895212  0.0838712708  0.0204610729
  1.86458831  0.880666577  0.00764521937  0.0204610729
  1.87458618  0.897649997  0.00665159443  0.0204610729
  1.89442362  0.910080578  0.0128949998  0.0204610729
  1.90426485  0.904711356  0.0102056631  0.0204610729
  1.91405548  0.918177897  0.0114083633  0.0204610729
  1.92379628  0.940846475  0.0236365716  0.0204610729
  1.93348801  0.941555916  0.0107341445  0.0204610729
  1.9431314  0.935344097  0.0067713461  0.0204610729
  1.95272717  0.947696632  0.00899934356  0.0204610729
  1.97177862  0.944953907  0.017496623  0.0204610729
  1.98123565  0.967407519  0.0382896824  0.0204610729
  1.99064775  0.975912357  0.0120535622  0.0204610729
  2.00001555  0.971707784  0.0118896557  0.0204610729
  2.00933968  1.00161978  0.00486629293  0.0204610729
  2.01862075  0.984524867  0.00737064021  0.0204610729
  2.02785934  0.994407088  0.00735792157  0.0204610729
  2.05532595  1.01742934  0.00972009922  0.0204610729
  2.06440028  1.00164325  0.0117000513  0.0204610729
  2.0734349  1.03757883  0.0116679848  0.0204610729
  2.08243032  1.02750658  0.0133516482  0.0204610729
  2.09138705  1.03323619  0.00840231402  0.0204610729
  2.10030559  1.04681763  0.0108459676  0.0204610729
  2.11803  1.06726933  0.0169759196  0.0204610729
  2.12683681  1.05381213  0.0160720984  0.0204610729
  2.13560731  1.05094469  0.0116203912  0.0204610729
  2.14434194  1.04440635  0.0184415601  0.0204610729
  2.16170531  1.07437514  0.0156560187  0.0204610729
  2.17033491  1.07219538  0.00868102047  0.0204610729
  2.18749198  1.06697487  0.0267253928  0.0204610729
  2.19602024  1.09709548  0.00890537803  0.0204610729
  2.20451552  1.04880913  0.0141201042  0.0204610729
  2.21297818  1.10320244  0.0261671043  0.0204610729
  2.2214086  1.08268337  0.0385250086  0.0204610729
  2.22980715  1.05927052  0.0224289213  0.0204610729
  2.23817419  1.09286469  0.0137317394  0.0204610729
  2.25481512  1.15271074  0.0546877125  0.0204610729
  2.2630897  1.13369895  0.0105963885  0.0204610729
  2.27133413  1.14393671  0.0175583172  0.0204610729
  2.27954875  1.13995887  0.0159877934  0.0204610729
  2.28773387  1.13565121  0.0176560037  0.0204610729
  2.29588981  1.12781279  0.0139069251  0.0204610729
  2.30401688  1.18403275  0.0302730216  0.0204610729
  2.32018561  1.13219637  0.0244643197  0.0204610729
  2.32822788  1.15937393  0.0145836294  0.0204610729
  2.33624245  1.16279354  0.0828309388  0.0204610729
  2.34422963  1.1552092  0.0207755229  0.0204610729
  2.35218969  1.15412252  0.0193892134  0.0204610729
  2.3601229  1.17883562  0.0148016764  0.0204610729
  2.36802953  1.19700139  0.0191790921  0.0204610729
  2.38376412  1.1752801  0.0565111351  0.0204610729
  2.39159259  1.18124055  0.0169402316  0.0204610729
  2.39939552  1.22211181  0.0340135972  0.0204610729
  2.40717316  1.20151337  0.0167631829  0.0204610729
  2.42265354  1.20429781  0.0228018612  0.0204610729
  2.43035675  1.22271573  0.0224563519  0.0204610729
  2.44569038  1.21206043  0.0659358565  0.0204610729
  2.45332126  1.22996409  0.0182789493  0.0204610729
  2.46092847  1.23601412  0.0224774802  0.0204610729
  2.46851225  1.21498462  0.0484368758  0.0204610729
  2.47607279  1.25102805  0.0241481031  0.0204610729
  2.48361032  1.24558148  0.0259872345  0.0204610729
  2.49112504  1.26393945  0.069242348  0.0204610729
  2.50608689  1.31805482  0.0103941322  0.0204610729
  2.51353442  1.28409177  0.0361984561  0.0204610729
  2.52095994  1.27681733  0.0197750696  0.0204610729
  2.52836366  1.27453162  0.0704409064  0.0204610729
  2.53574576  1.35100014  0.251317065  0.0204610729
  2.54310643  1.2596064  0.0232969492  0.0204610729
  2.55044585  1.28290408  0.0291896974  0.0204610729
  2.56506171  1.30739798  0.0426383491  0.0204610729
  2.57233849  1.34565017  0.0187642711  0.0204610729
  2.57959475  1.25695941  0.0347671882  0.0204610729
  2.58683066  1.3442697  0.0318077315  0.0204610729
  2.59404638  1.33028303  0.0301752171  0.0204610729
  2.60124208  1.33145416  0.0254442041  0.0204610729
  2.60841794  1.35023187  0.0293722957  0.0204610729
  2.62271074  1.33215519  0.0452160825  0.0204610729
  2.62982802  1.26627591  0.0304750114  0.0204610729
  2.63692608  1.33654078  0.0341499389  0.0204610729
  2.64400509  1.35400322  0.062730215  0.0204610729
  2.65810655  1.33082266  0.0284038943  0.0204610729
  2.6651293  1.36637617  0.164940713  0.0204610729
  2.67911958  1.46833399  0.0352090195  0.0204610729
  2.68608739  1.40878013  0.027582706  0.0204610729
  2.69303718  1.3545382  0.0293783751  0.0204610729
  2.69996907  1.43389524  0.0430377831  0.0204610729
  2.70688322  1.30124162  0.0495516223  0.0204610729
  2.71377975  1.39499688  0.0287189981  0.0204610729
  2.72065879  1.39172678  0.0425755469  0.0204610729
  2.73436497  1.45050458  0.0338131788  0.0204610729
  2.74119236  1.42154932  0.0419213788  0.0204610729
  2.74800278  1.38898145  0.038100115  0.0204610729
  2.75479637  1.43751938  0.0979646212  0.0204610729
  2.76157325  1.35118241  0.0548475766  0.0204610729
  2.76833354  1.3735326  0.0607894856  0.0204610729
  2.77507736  1.44592645  0.0546717526  0.0204610729
  2.78851607  1.39935323  0.0439092453  0.0204610729
  2.79521119  1.45303769  0.027576023  0.0204610729
  2.80189032  1.48334228  0.0379396567  0.0204610729
  2.80855357  1.5131464  0.0153809583  0.0204610729
  2.81520104  1.42272369  0.0607807535  0.0204610729
  2.82183285  1.47568348  0.051335939  0.0204610729
  2.84163543  1.43055302  0.0682358745  0.0204610729
  2.8482057  1.52571136  0.0149974983  0.0204610729
  2.85476084  1.46270824  0.0513769601  0.0204610729
  2.86130096  1.48531614  0.369674063  0.0204610729
  2.87433657  1.45477504  0.0380898198  0.0204610729
  2.88083226  1.45183515  0.0718366101  0.0204610729
  2.89377988  1.50200479  0.198920072  0.0204610729
  2.90023202  1.5170258  0.0473422868  0.0204610729
  2.90666983  1.54201797  0.044396317  0.0204610729
  2.91309342  1.55268843  0.0204807535  0.0204610729
  2.91950288  1.54653937  0.0281980199  0.0204610729
  2.92589829  1.47836266  0.0451414727  0.0204610729
  2.93227975  1.54642653  0.0485551505  0.0204610729
  2.95134136  1.55443223  0.222095894  0.0204610729
  2.95766793  1.50765198  0.0448307688  0.0204610729
  2.97028064  1.59674576  0.0313045303  0.0204610729
  2.97656696  1.57256295  0.084095438  0.0204610729
  2.98284003  1.58812984  0.0237855569  0.0204610729
  3.00158057  1.54840984  0.106432127  0.0204610729
  3.00780147  1.40873148  0.095767147  0.0204610729
  3.01400953  1.6413603  0.0290639277  0.0204610729
  3.02020482  1.58420363  0.0470020431  0.0204610729
  3.02638744  1.58440701  0.0514204182  0.0204610729
  3.03255745  1.67638651  0.0236658189  0.0204610729
  3.04485997  1.57825356  0.0767472795  0.0204610729
  3.05099262  1.61387741  0.0298022264  0.0204610729
  3.05711297  1.63816738  0.0257077257  0.0204610729
  3.0632211  1.62098378  0.0242518181  0.0204610729
  3.07540095  1.52797124  0.0717834218  0.0204610729
  3.09961708  1.62063368  0.0240903632  0.0204610729
  3.10564161  1.63257551  0.0369199647  0.0204610729
  3.11765574  1.70887849  0.421119828  0.0204610729
  3.12364548  1.65776018  0.0341247558  0.0204610729
  3.12962375  1.71221793  0.0465117733  0.0204610729
  3.14154617  1.70613249  0.113335389  0.0204610729
  3.14749045  1.70761748  0.104503705  0.0204610729
  3.15342352  1.70909039  0.102781922  0.0204610729
  3.15934544  1.53790715  0.176439417  0.0204610729
  3.17115612  1.62040385  0.0768513639  0.0204610729
  3.177045  1.72274014  0.0388505811  0.0204610729
  3.18879012  1.60708326  0.534983618  0.0204610729
  3.20049214  1.67874603  0.0971474315  0.0204610729
  3.22376875  1.77800202  0.0481860365  0.0204610729
  3.23534426  1.74959002  0.0391513266  0.0204610729
  3.24111651  1.76520302  0.0341286301  0.0204610729
  3.25263029  1.32187855  0.222559014  0.0204610729
  3.26410344  1.57188698  0.23279698  0.0204610729
  3.28123796  1.81006418  0.0467211637  0.0204610729
  3.28692962  1.74478053  0.0980967518  0.0204610729
  3.29261144  1.63931924  0.114072344  0.0204610729
  3.29828347  1.78068292  0.0571951114  0.0204610729
  3.30959837  1.74969308  0.0452685497  0.0204610729
  3.3321129  1.37778678  0.244934593  0.0204610729
  3.34889947  1.5112664  0.447508994  0.0204610729
  3.35447633  1.80231026  0.0488301075  0.0204610729
  3.36004393  1.94036705  0.0543619014  0.0204610729
  3.38222268  1.86114005  0.0505120537  0.0204610729
  3.39325769  1.81436676  0.0536969541  0.0204610729
  3.42068948  1.86445685  0.0703606225  0.0204610729
  3.42614949  1.88978939  0.0793458402  0.0204610729
  3.47490347  1.69281871  1.54415911  0.0204610729
  3.48027842  1.47905172  0.217291566  0.0204610729
  3.50702961  1.72372391  0.177421805  0.0204610729
  3.57564617  1.92663453  0.179075049  0.0204610729
  3.58608604  2.12625605  0.0967225178  0.0204610729
  3.5964956  1.95595346  0.0735575254  0.0204610729
  3.62754506  1.99007083  0.100104832  0.0204610729


==> anc/pot_Ups1_mb60.dat <==
0.1088	1.3836
0.2176	1.9985
0.3264	1.54603
0.4352	0.847183
0.544	0.385114
0.6528	0.153268
0.7616	0.0531738
0.8704	0.0162202
0.9792	0.00460485
1.088	0.00120029
1.1968	0.000291928
1.3056	0.0000654415
1.4144	0.0000136397


==> anc/pot_Ups2_mb60.dat <==
0.1088	0.260517
0.2176	-0.0782503
0.3264	-1.14206
0.4352	-1.78997
0.544	-1.6547
0.6528	-1.15884
0.7616	-0.646603
0.8704	-0.302908
0.9792	-0.125449
1.088	-0.0459559
1.1968	-0.0152858
1.3056	-0.00458112
1.4144	-0.00125694
1.5232	-0.000324632
1.632	-0.0000759079
1.7408	-0.0000171643


==> anc/pot_Ups3_mb60.dat <==
0.1088	-0.10056
0.2176	-0.264194
0.3264	-0.615842
0.4352	-0.109811
0.544	0.972802
0.6528	1.67141
0.7616	1.66695
0.8704	1.22673
0.9792	0.729525
1.088	0.366211
1.1968	0.160465
1.3056	0.0616455
1.4144	0.0212979
1.5232	0.00676359
1.632	0.00192376
1.7408	0.00051982
1.8496	0.000124687
1.9584	0.0000277695


==> anc/pot_comp.plt <==
#Fig. 3
set term x11
set size 0.9,1.0
set pointsize 2
k=0.52
a=2.34
conv=0.1973
r1=0.3106
norml=0.202
mb=5.52
normbs=mb-5.17
vc(x)=-k/x*conv+x/a**2/conv
set xlabel "r [fm]"
set ylabel "V(r) [GeV]"
set xr [0.1:0.9]
set yr [:1.2]
set mxtics
set mytics
set key bottom
set key samplen 0.7
p vc(x) t "Cornell model" lt 1 lw 3
rep 'nIpot_59.dat' u ($1*r1):($2/r1*conv-norml):(sqrt($3**2+$4**2)/r1*conv) t "Wloops, a=0.06 fm" w e pt 4 lc "black"
rep 'du_1_T0.dat' u 1:($2/mb+0.035-norml):($3/mb) t "{/Symbol U}(1S)" w e lt 5 lc "red"
rep 'du_2_T0.dat' u 1:($2/mb+0.597-norml):($3/mb) t "{/Symbol U}(2S)" w e lt 7 lc "blue"
rep 'du_3_T0.dat' u 1:($2/mb+0.941-norml):($3/mb) t "{/Symbol U}(3S)" w e lt 9 lc "dark-green"
pause -1
set term post eps enh color 24
set out 'pot_comp.eps'
rep


==> anc/pot_mb60.plt <==
#Fig. 4
set size 0.9,1.0
set pointsize 2
set term x11
set xr [0.04:1.5]
set yr [-2:2.7]
set label "r [fm]" at 1.3,-1.75
set label "r {/Symbol f}_{/Symbol a}(r)" at 0.047,2.4
set key samplen 0.6
set key spacing 1.4
set mxtics
set mytics
plo 'Ups1.dat' u 1:2:3 t "{/Symbol U}(1S)" w e lc "red" pt 5
rep 'pot_Ups1_mb60.dat' u 1:2  not w p lc "red" pt 4
rep 'Ups2.dat' u 1:2:3 t "{/Symbol U}(2S)" w e lc "blue" pt 7
rep 'pot_Ups2_mb60.dat' u 1:2  not w p lc "blue" pt 6
rep 'Ups3.dat' u 1:2:3 t "{/Symbol U}(3S)" w e lc "dark-green" pt 9
rep 'pot_Ups3_mb60.dat' u 1:2  not w p lc "dark-green" pt 8
pause -1
set term post eps enh color 24
set out "pot_mb60.eps"
rep

